A guide to mathematical quasicrystals

This introductory survey deals with mathematical and physical properties of discrete structures such as point sets and tilings. The emphasis is on proper generalizations of concepts and ideas from classical crystallography. In particular, we focus on their interplay with various physically motivated equivalence concepts such as local indistinguishability and local equivalence. Various discrete patterns with non-crystallographic symmetries are described in detail, and some of their magic properties are introduced. This perfectly ordered world is augmented by a brief introduction to the stochastic world of random tilings.

==> clmult01.mac <==
%                                                          clmult01.mac
% LaTeX package LMult01: main style file
% Springer-Verlag HD
%----------------------------------------------------------------------
% This is clmult01.mac
% version 1.0 as of 23-Feb-94
% from Springer-Verlag
% LaTeX support for multi author books
%
% It is for use with: LATEX VERSION 2.09 <25 March 1992>
% and the NFSS from F. Mittelbach and R. Schoepf
%
% Please report all errors via e-mail to SPRINGER@vax.ntp.springer.de
% or to the address mentioned on page 2 of the documentation
%
% This is sprbegch.tex
% changes to LaTeX for Springer styles begin herewith
%
\makeatletter
%
\def\@optiondef#1{\expandafter\def\csname sp@#1\endcsname{}}
%
\def\@springererr#1#2{%
\edef\@tempc{#2}\expandafter\errhelp\expandafter{\@tempc}%
\typeout{Springer Style error.  \space See documentation for
 explanation.^^J \space\@spaces\@spaces\@spaces Type \space H <return>
 \space for immediate help.}\errmessage{#1}}
%
\def\@springerwarn#1#2{%
\edef\@tempc{#2}\expandafter\errhelp\expandafter{\@tempc}%
\typeout{Springer Style Warning. \space See documentation for
 explanation.^^J \space\@spaces\@spaces\@spaces Type \space H <return>
 \space for immediate help.}\errmessage{#1}}
\def\springerstylefile{}
% This is document.tex
% checks whether style specified in \documentstyle and style used as
% formatfile are the same
\def\@documentstyle[#1]#2{\makeatletter
  \def\@tempx{#2}
  \def\@optionlist{#1}\gdef\@optionfiles{}%
  \@ifundefined{springerstylefile}{\input \@tempx.sty\relax}%
    {\ifx\@tempx\springerstylefile\relax
     \typeout{This is \springerstylefile.}%
    \else
    \@springererr{Style '\springerstylefile' is preloaded}{Please
     check your input.}\fi
     \@options}
    \let\@elt\input \@optionfiles \let\@elt\relax
    \def\normalsize{\@normalsize}%
    \makeatother
    \normalsize\rm
    \mark{{}{}}}
%
% Checks whether options specified to \documentstyle are allowed with
% current style (e.g. are listed in the dataset options.tex)
\def\@options{\let\@elt\relax
  \@for\@tempa:=\@optionlist\do{
     \@ifundefined{sp@\@tempa}%
         {\@springerwarn{Option '\@tempa' not tested with
                        \springerstylefile, this may not work}%
                       {Press return to continue, but keep your
                        fingers crossed.}}%
     {}%
     \@ifundefined{ds@\@tempa}{\xdef\@optionfiles{\@optionfiles
     \@elt \@tempa.sty\relax}}{\csname ds@\@tempa\endcsname}%
  }%
}
% This is options.tex
% it contains the table of options tested with the package
% Use \@optiondef{NAME} to enable the option NAME.
%
\@optiondef{amssymb}
\@optiondef{draft}
\@optiondef{makeidx}
\@optiondef{script}
\@optiondef{footinfo}
\@optiondef{twoside}
\@optiondef{referee}
\@optiondef{vecmath}
\@optiondef{vecphys}
\@optiondef{numart}
\@optiondef{fleqn}
\@optiondef{leqno}
\@optiondef{array}
\@optiondef{bibay}
\@optiondef{deutsch}
\@optiondef{francais}
\@optiondef{german}
\@optiondef{cropmark}
\@optiondef{psfig}
% This is articl10.tex
% load article style and substyle
% disable \@options before and enable it after all.
%
\@ifundefined{springerstyletest}{%
  \typeout{Loading article style and art10 substyle}
  \let\@tempy\@options \let\@options\relax
  \let\@tempi\input \def\input#1\relax{}
  \let\normalsize\relax
  \@tempi art10.sty
  \@tempi article.sty
  \let\input\@tempi
  \let\@options\@tempy}{\relax}
% This is ucgreek
% the definition of versal greek characters
\mathchardef\Gamma="0100
\mathchardef\Delta="0101
\mathchardef\Theta="0102
\mathchardef\Lambda="0103
\mathchardef\Xi="0104
\mathchardef\Pi="0105
\mathchardef\Sigma="0106
\mathchardef\Upsilon="0107
\mathchardef\Phi="0108
\mathchardef\Psi="0109
\mathchardef\Omega="010A
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is referee.tex
%
% It defines the style option "referee"
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newif\if@referee \@refereefalse
\def\ds@referee{\@refereetrue
\typeout{A referee's copy will be produced.}%
\def\baselinestretch{2}\small
\normalsize\rm
\newbox\refereebox
\setbox\refereebox=\vbox to0pt{\vskip0.5cm%
  \hbox to\textwidth{\normalsize\tt\hrulefill\lower0.5ex
        \hbox{\kern5pt referee's copy\kern5pt}\hrulefill}\vss}%
\def\@oddfoot{\copy\refereebox}\let\@evenfoot=\@oddfoot}
% This is footinfo.tex
% it provides an informatory line on every page
%
\def\SpringerMacroPackageNameA{\springerstylefile}
% \thetime, \thedate and \timstamp are macros to include
% time, date (or both) of the TeX run in the document
\def\maketimestamp{\count255=\time
\divide\count255 by 60\relax
\edef\thetime{\the\count255:}%
\multiply\count255 by-60\relax
\advance\count255 by\time
\edef\thetime{\thetime\ifnum\count255<10 0\fi\the\count255}
\edef\thedate{\number\day-\ifcase\month\or Jan\or Feb\or Mar\or
             Apr\or May\or Jun\or Jul\or Aug\or Sep\or Oct\or
             Nov\or Dec\fi-\number\year}
\def\timstamp{\hbox to\hsize{\tt\hfil\thedate\hfil\thetime\hfil}}}
\maketimestamp
%
% \footinfo generates a info footline on every page containing
% pagenumber, jobname, macroname, and timestamp
\def\ds@footinfo{\maketimestamp
   \def\@oddfoot{\footnotesize\tt Page: \thepage\hfil job: \jobname\hfil
                 macro: \SpringerMacroPackageNameA\hfil
                 date/time: \thedate/\thetime}%
   \let\@evenfoot=\@oddfoot}
\def\footinfo{\maketimestamp
   \ds@footinfo
   \typeout{You ordered a foot-info line. }}
\def\nofootinfo{%
   \def\@oddfoot{}\def\@evenfoot{}%
   \typeout{Foot-info has been disabled. }}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is vector.tex
%
% It redefines the plain TeX \vec command
% and adds a \tens command for tensors
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\vec@style{\bf}  % hook to change style of vector
                     % default yields mathstyle i.e. boldface upright

\def\vec#1{\relax\ifmmode\mathchoice
{\mbox{\boldmath$\vec@style\displaystyle#1$}}
{\mbox{\boldmath$\vec@style\textstyle#1$}}
{\mbox{\boldmath$\vec@style\scriptstyle#1$}}
{\mbox{\boldmath$\vec@style\scriptscriptstyle#1$}}\else
\hbox{\boldmath$\vec@style\textstyle#1$}\fi}

\def\tens#1{\relax\ifmmode\mathchoice{\mbox{$\sf\displaystyle#1$}}
{\mbox{$\sf\textstyle#1$}}
{\mbox{$\sf\scriptstyle#1$}}
{\mbox{$\sf\scriptscriptstyle#1$}}\else
\hbox{$\sf\textstyle#1$}\fi}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is vecstyle.tex
%
% It enables documentstyle options vecmath and vecphys
% to change the vectors to upright bold face or
% to math italic bold respectively
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\ds@vecmath{\def\vec@style{\bf}\typeout{Vectors are now represented
in mathematics style as boldface upright characters.}}
\def\ds@vecphys{\let\vec@style\relax\typeout{Vectors are now represented
in physics style as boldface italics.}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is defaults.tex
%
% It sets the switches for twoside printing, numbering
% of equations and kind of citation.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\@twosidetrue                       % twoside is default
\newif\if@bibay    \@bibayfalse     % citation with numbers
                                    % is default
\newif\if@numart   \@numartfalse    % numbering with chapternumbers
                                    % is default
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is misc.xxx
%
% It defines various commands not available in "plain LaTeX"
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\ts}{\thinspace{}}
\newcommand{\sq}{\hbox{\rlap{$\sqcap$}$\sqcup$}}
\newcommand{\qed}{\ifmmode\sq\else{\unskip\nobreak\hfil
  \penalty50\hskip1em\null\nobreak\hfil\sq
  \parfillskip=0pt\finalhyphendemerits=0\endgraf}\fi{}}
\def\D{{\rm d}}
\def\E{{\rm e}}
\let\eul=\E
\def\I{{\rm i}}
\let\imag=\I
\def\strich{\vskip0.5cm\hrule\vskip3ptplus12pt\null}
% Frame for paste-in figures or tables
\def\mpicplace#1#2{%#1 = width   #2 = height
\vbox{\@tempdima=#2\advance\@tempdima by-2\fboxrule
\hrule\@height \fboxrule\@width #1
\hbox to #1{\vrule\@width \fboxrule\@height\@tempdima\hfil
\vrule\@width \fboxrule\@height\@tempdima}\hrule\@height
\fboxrule\@width #1}}
\def\picplace#1{\mpicplace{\hsize}{#1}}
% Ragged bottom for the actual page
\def\thisbottomragged{\def\@textbottom{\vskip\z@ plus.0001fil
\global\let\@textbottom\relax}}
\flushbottom
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is layout.m01
%
% It defines various sizes and settings for books
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\topmargin=0cm
\textwidth=11.7cm
\textheight=18.9cm
\oddsidemargin=0.7cm
\evensidemargin=0.7cm
\headsep=12pt

\baselineskip=12pt
\parindent=15pt
\parskip=0pt plus 1pt
\hfuzz=2pt
\frenchspacing

\tolerance=500

\abovedisplayskip=3mm plus6pt minus 4pt
\belowdisplayskip=3mm plus6pt minus 4pt
\abovedisplayshortskip=0mm plus6pt minus 2pt
\belowdisplayshortskip=2mm plus4pt minus 4pt

\predisplaypenalty=0
\clubpenalty=10000
\widowpenalty=10000

\newdimen\betweenumberspace          % dimension for space between
\betweenumberspace=5pt               % number and text of titles.
\newdimen\headlineindent             % dimension for space between
\headlineindent=2.5cc                % number and text of headings.

\intextsep 20pt plus 2pt minus 2pt

\setcounter{topnumber}{4}
\def\topfraction{.9}
\setcounter{bottomnumber}{2}
\def\bottomfraction{.5}
\setcounter{totalnumber}{6}
\def\textfraction{.2}
\def\floatpagefraction{.5}

% Figures and tables are processed in small print
\def\figure{\small\rm\@float{figure}}
\@namedef{figure*}{\small\rm\@dblfloat{figure}}
\def\table{\small\rm\@float{table}}
\@namedef{table*}{\small\rm\@dblfloat{table}}
\def\fps@figure{htbp}
\def\fps@table{htbp}

\labelsep=5\p@                       % measures for lists
\leftmargini=17.777\p@
\labelwidth\leftmargini\advance\labelwidth-\labelsep
\leftmarginii=\leftmargini
\leftmarginiii=\leftmargini
\parsep=\parskip

\def\@listI{\leftmargin\leftmargini
        \parsep=\parskip
        \topsep=\medskipamount
        \itemsep=\parskip \advance\itemsep by -\parsep}
\let\@listi\@listI
\@listi

\def\@listii{\leftmargin\leftmarginii
        \labelwidth\leftmarginii\advance\labelwidth by -\labelsep
        \parsep=\parskip
        \topsep=\z@
        \itemsep=\parskip \advance\itemsep by -\parsep}
\def\@listiii{\leftmargin\leftmarginiii
        \labelwidth\leftmarginiii\advance\labelwidth by -\labelsep
        \parsep=\parskip
        \topsep=\z@
        \itemsep=\parskip \advance\itemsep by -\parsep}
%
\def\@normalsize{\@setsize\normalsize{12pt}\xpt\@xpt
\abovedisplayskip=3mm plus6pt minus 4pt
\belowdisplayskip=3mm plus6pt minus 4pt
\abovedisplayshortskip=0mm plus6pt minus 2pt
\belowdisplayshortskip=2mm plus4pt minus 4pt
\let\@listi\@listI}   % Setting of \@listi added 9 Jun 87
%
\def\small{\@setsize\small{10pt}\ixpt\@ixpt
\abovedisplayskip 8.5\p@ plus3\p@ minus4\p@
\belowdisplayskip \abovedisplayskip
\abovedisplayshortskip \z@ plus2\p@
\belowdisplayshortskip 4\p@ plus2\p@ minus2\p@
\def\@listi{\leftmargin\leftmargini
\topsep 4pt plus 2pt minus 2pt\parsep\parskip
\itemsep\parskip}}
%
\def\itemize{\ifnum \@itemdepth >3 \@toodeep\else \advance\@itemdepth \@ne
\ifnum \@itemdepth=1 \leftmargini=10\p@
\labelwidth\leftmargini\advance\labelwidth-\labelsep
\leftmarginii=\leftmargini \leftmarginiii=\leftmargini \fi
\edef\@itemitem{labelitem\romannumeral\the\@itemdepth}%
\list{\csname\@itemitem\endcsname}{\def\makelabel##1{\rlap{##1}\hss}}\fi}
%
\newdimen\verbatimindent \verbatimindent\parindent
\def\verbatim{\advance\@totalleftmargin by\verbatimindent
\@verbatim \frenchspacing\@vobeyspaces \@xverbatim}
%
\let\footnotesize=\small
%
\def\petit{\par\addvspace{6pt}\small}
\def\endpetit{\par\addvspace{6pt}}
%
\raggedbottom
\normalsize  % Choose the normalsize font.
% This is texte.tex
% it defines various texts and their translations
% called up with documentstyle options
\def\abstractname{Summary.}
\def\ackname{Acknowledgement.}
\def\andname{and}
\def\lastandname{, and}
\def\appendixname{Appendix}
\def\assumptionname{Assumption}
\def\chaptername{Chapter}
\def\claimname{Claim}
\def\conjecturename{Conjecture}
\def\contentsname{Table of Contents}
\def\corollaryname{Corollary}
\def\definitionname{Definition}
\def\examplename{Example}
\def\exercisename{Exercise}
\def\figurename{Fig.}
\def\keywordname{{\bf Key words:}}
\def\indexname{Index}
\def\lemmaname{Lemma}
\def\contriblistname{List of Contributors}
\def\listfigurename{List of Figures}
\def\listtablename{List of Tables}
\def\mailname{{\it Correspondence to\/}:}
\def\noteaddname{Note added in proof}
\def\notename{Note}
\def\partname{Part}
\def\problemname{Problem}
\def\proofname{Proof}
\def\propertyname{Property}
\def\propositionname{Proposition}
\def\questionname{Question}
\def\remarkname{Remark}
\def\seename{see}
\def\solutionname{Solution}
\def\subclassname{{\it Subject Classifications\/}:}
\def\tablename{Table}
\def\theoremname{Theorem}
% Names of theorem like environments are already defined
% but must be translated if another language is chosen
%
% French section
\def\ds@francais{\typeout{On parle francais.}%
 \def\abstractname{R\'esum\'e.}%
 \def\ackname{Remerciements.}%
 \def\andname{et}%
 \def\assumptionname{Hypoth\`ese}
 \def\lastandname{ et}%
 \def\appendixname{Appendice}
 \def\chaptername{Chapitre}%
 \def\claimname{Pr\'etention}%
 \def\conjecturename{Hypoth\`ese}%
 \def\contentsname{Table des mati\`eres}%
 \def\corollaryname{Corollaire}%
 \def\definitionname{D\'efinition}%
 \def\examplename{Exemple}%
 \def\exercisename{Exercice}%
 \def\figurename{Fig.}%
 \def\keywordname{{\bf Mots-cl\'e:}}
 \def\indexname{Index}
 \def\lemmaname{Lemme}%
 \def\contriblistname{Liste des contributeurs}
 \def\listfigurename{Liste des figures}%
 \def\listtablename{Liste des tables}%
 \def\mailname{{\it Correspondence to\/}:}
 \def\noteaddname{Note ajout\'ee \`a l'\'epreuve}%
 \def\notename{Remarque}%
 \def\partname{Partie}%
 \def\problemname{Probl\`eme}%
 \def\proofname{\'Epreuve}%
 \def\propertyname{Caract\'eristique}%
%\def\propositionname{Proposition}%
 \def\questionname{Question}%
 \def\remarkname{Remarque}%
 \def\seename{see}
 \def\solutionname{Solution}%
 \def\subclassname{{\it Subject Classifications\/}:}
 \def\tablename{Tableau}%
 \def\theoremname{Th\'eor\`eme}%
}
%
% German section
\def\ds@deutsch{\typeout{Man spricht deutsch.}%
 \def\abstractname{Zusammenfassung.}%
 \def\ackname{Danksagung.}%
 \def\andname{und}%
 \def\assumptionname{Annahme}
 \def\lastandname{ und}%
 \def\appendixname{Anhang}%
 \def\chaptername{Kapitel}%
 \def\claimname{Behauptung}%
 \def\conjecturename{Hypothese}%
 \def\contentsname{Inhaltsverzeichnis}%
 \def\corollaryname{Korollar}%
%\def\definitionname{Definition}%
 \def\examplename{Beispiel}%
 \def\exercisename{\"Ubung}%
 \def\figurename{Abb.}%
 \def\keywordname{{\bf Schl\"usselw\"orter:}}
 \def\indexname{Index}
%\def\lemmaname{Lemma}%
 \def\contriblistname{Mitarbeiter}
 \def\listfigurename{Abbildungsverzeichnis}%
 \def\listtablename{Tabellenverzeichnis}%
 \def\mailname{{\it Correspondence to\/}:}
 \def\noteaddname{Nachtrag}%
 \def\notename{Anmerkung}%
 \def\partname{Teil}%
%\def\problemname{Problem}%
 \def\proofname{Beweis}%
 \def\propertyname{Eigenschaft}%
%\def\propositionname{Proposition}%
 \def\questionname{Frage}%
 \def\remarkname{Anmerkung}%
 \def\seename{see}
 \def\solutionname{L\"osung}%
 \def\subclassname{{\it Subject Classifications\/}:}
 \def\tablename{Tab.}%
%\def\theoremname{Theorem}%
}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is runnhead.xxx
%
% It redefines the headings of a text. There are two
% pagestyles possible: "\pagestyle{headings}" and
% "\pagestyle{myheadings}". "\pagestyle{headings}" is
% default.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\@ifundefined{thechapterend}{\def\thechapterend{.}}{}
%
\if@twoside
\def\ps@headings{\let\@mkboth\markboth
   \def\@oddfoot{}\def\@evenfoot{}
   \def\@evenhead{\small\rm\rlap{\thepage}\hskip\headlineindent
                  \leftmark\hfil}
   \def\@oddhead{\hfil\small\rm\rightmark\hskip\headlineindent
                  \llap{\thepage}}
   \def\chaptermark##1{\markboth{{\ifnum\c@secnumdepth>\m@ne
      \thechapter\thechapterend\hskip\betweenumberspace\fi ##1}}{{\ifnum
      \c@secnumdepth>\m@ne\thechapter\thechapterend
      \hskip\betweenumberspace\fi ##1}}}
   \def\sectionmark##1{\markright{{\ifnum\c@secnumdepth>\z@
      \thesection\hskip\betweenumberspace\fi ##1}}}}
\else \def\ps@headings{\let\@mkboth\markboth
   \def\@oddfoot{}\def\@evenfoot{}
   \def\@oddhead{\hfil\small\rm\rightmark\hskip\headlineindent
                 \llap{\thepage}}
   \def\chaptermark##1{\markright{{\ifnum\c@secnumdepth>\m@ne
      \thechapter\thechapterend\hskip\betweenumberspace\fi ##1}}}}
\fi
\def\ps@myheadings{\let\@mkboth\@gobbletwo
   \def\@oddfoot{}\def\@evenfoot{}
   \def\@evenhead{\small\rm\rlap{\thepage}\hskip\headlineindent
                  \leftmark\hfil}
   \def\@oddhead{\hfil\small\rm\rightmark\hskip\headlineindent
                  \llap{\thepage}}
   \def\chaptermark##1{}
   \def\sectionmark##1{}%
   \def\subsectionmark##1{}}
\ps@headings
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is titlemu.sty
%
% It redefines titles. Usage is like Lamport described.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\setcounter{secnumdepth}{3}           % depth of the highest-level
                                      % sectioning command
\newcounter{chapter}                  % to use chapter together with
\@addtoreset{section}{chapter}        % article.sty
\@addtoreset{footnote}{chapter}

\def\thechapter{\arabic{chapter}}     % how titles will be typeset
\def\thesection{\arabic{section}.}
\def\thesubsection{\thesection\arabic{subsection}}
\def\thesubsubsection{\thesubsection.\arabic{subsubsection}}
\def\theparagraph{\thesubsubsection.\arabic{paragraph}}
\def\thesubparagraph{\theparagraph.\arabic{subparagraph}}
\def\chaptermark#1{}
\def\sec@hangfrom#1{\setbox\@tempboxa\hbox{#1}%
      \hangindent \z@\noindent\box\@tempboxa}

% definition of chapter

\def\@chapapp{\chaptername}

\def\@makechapterhead#1{{\parindent0pt\raggedright
  \hyphenpenalty \@M
  \Large\bf\boldmath
  \sec@hangfrom{\thechapter.\hskip\betweenumberspace}%
  \ignorespaces#1\par
  \ifdim\pagetotal>118pt
     \vskip 24pt
  \else
     \@tempdima=118pt\advance\@tempdima by-\pagetotal
     \vskip\@tempdima
  \fi}}

\def\@makeschapterhead#1{{\parindent0pt\raggedright
  \hyphenpenalty \@M
  \Large\bf\boldmath
  \ignorespaces#1\par
  \ifdim\pagetotal>118pt
     \vskip 24pt
  \else
     \@tempdima=118pt\advance\@tempdima by-\pagetotal
     \vskip\@tempdima
  \fi}}

\def\hid@chapter{\clearpage\thispagestyle{empty}
   \global\@topnum\z@\@afterindentfalse
   \secdef\@chapter\@schapter}

\def\@chapter[#1]#2{\ifnum\c@secnumdepth>\m@ne
   \refstepcounter{chapter}
   \typeout{\@chapapp\space\thechapter}
   \addcontentsline{toc}{chapter}{\protect
      \numberline{\thechapter.}#1}\else
      \addcontentsline{toc}{chapter}{#1}
   \fi
   \chaptermark{#1}
   \addtocontents{lof}{\protect\addvspace{10pt}}
   \addtocontents{lot}{\protect\addvspace{10pt}}
   \if@twocolumn
       \@topnewpage[\@makechapterhead{#2}]
   \else \@makechapterhead{#2}
           \@afterheading
   \fi}

\def\@schapter#1{\if@twocolumn\@topnewpage[\@makeschapterhead{#1}]
        \else \@makeschapterhead{#1}
              \@afterheading\fi}

% Appendix
\def\appendix{\par
  \setcounter{chapter}{0}%
  \setcounter{section}{0}%
  \def\@chapapp{\appendixname}%
  \def\thechapter{\Alph{chapter}}%
  \def\thesection{\Alph{section}.}}

%  definition of sections
%  \hyphenpenalty and \raggedright added, so that there is no
%  hyphenation and the text is set ragged-right in sectioning

\def\runinsep{.}
\def\aftertext{\unskip\runinsep}

\def\@sect#1#2#3#4#5#6[#7]#8{%
   \ifnum #2>\c@secnumdepth
      \let\@svsec\@empty
   \else
      \refstepcounter{#1}\edef\@svsec{\csname the#1\endcsname
                                      \hskip\betweenumberspace
                                      \ignorespaces}%
   \fi
   \@tempskipa #5\relax
   \ifdim \@tempskipa>\z@
      \begingroup #6\relax
         \sec@hangfrom{\hskip #3\relax\@svsec}{%
         \raggedright
         \hyphenpenalty \@M
         \interlinepenalty \@M #8\par}%
      \endgroup
      \csname #1mark\endcsname{#7}\addcontentsline
            {toc}{#1}{\ifnum #2>\c@secnumdepth \else
                    \protect\numberline{\csname the#1\endcsname}\fi
                  #7}%
   \else
      \def\@svsechd{#6\hskip #3\relax
                    \@svsec #8\aftertext\ignorespaces
                    \csname #1mark\endcsname
                    {#7}\addcontentsline
                         {toc}{#1}{\ifnum #2>\c@secnumdepth \else
                           \protect\numberline{\csname the#1\endcsname}\fi
                     #7}}%
   \fi
   \@xsect{#5}}

% measures and setting of sections

\def\section{\@startsection{section}{1}{\z@}%
    {-25pt plus-4pt minus-4pt}{12.5pt plus4pt
     minus4pt}{\large\bf\boldmath}}
\def\subsection{\@startsection{subsection}{2}{\z@}%
    {-17pt plus-4pt minus-4pt}{10pt plus4pt
     minus4pt}{\normalsize\bf\boldmath}}
\def\subsubsection{\@startsection{subsubsection}{3}{\z@}%
    {-5.388pt plus-4pt minus-4pt}{-5pt}{\normalsize\bf\boldmath}}
\def\paragraph{\@startsection{paragraph}{4}{\z@}%
    {-5.388pt plus-4pt minus-4pt}{-5pt}{\normalsize\it}}
\def\subparagraph{\@startsection{subparagraph}{5}{\z@}%
    {-5.388pt plus-4pt minus-4pt}{-5pt}{\normalsize\it}}

%  definition of \part
\def\thepart{\Roman{part}}
\def\part{\cleardoublepage   % Starts new page.
   \thispagestyle{plain}     % Page style of part page is 'plain'
  \if@twocolumn              % IF two-column style
     \onecolumn              %  THEN \onecolumn
     \@tempswatrue           %       @tempswa := true
    \else \@tempswafalse     %  ELSE @tempswa := false
  \fi                        % FI
  \hbox{}\vfil               % Add fil glue to center title
%%  \bgroup  \centering      % BEGIN centering %% Removed 19 Jan 88
  \secdef\@part\@spart}


\def\@part[#1]#2{\ifnum \c@secnumdepth >-2\relax  % IF secnumdepth > -2
        \refstepcounter{part}                     %   THEN step part counter
        \addcontentsline{toc}{part}{\partname\    %        add toc line
        \thepart. #1}\else                        %   ELSE add unnumbered line
        \addcontentsline{toc}{part}{#1}\fi        % FI
   \markboth{}{}
   {\raggedleft                      % added 8.1.92 FUH
    \ifnum \c@secnumdepth >-2\relax  % IF secnumdepth > -2
      \Large\partname\ \thepart      %   THEN Print 'Part' and number
    \par                             %         in \Large
    \vskip 103.3pt \fi               %        Add space before title.
    \bf\boldmath                     % FI
    #1\par}\@endpart}                % Print Title in \Large bold.


% \@endpart finishes the part page
%
\def\@endpart{\vfil\newpage   % End page with 1fil glue.
   \if@twoside                % IF twoside printing
       \hbox{}                %   THEN Produce totally blank page
       \thispagestyle{empty}
       \newpage
   \fi                        % FI
   \if@tempswa                % IF @tempswa = true
     \twocolumn               %   THEN \twocolumn
   \fi}                       % FI

\def\@spart#1{{\raggedleft     % added 8 Jan 92 FUH
   \Large\bf\boldmath          % Print title in \Large-boldface
   #1\par}\@endpart}

\def\contributorlist{\@restonecoltrue
   \if@twocolumn\@restonecolfalse\fi
   \columnseprule \z@ \columnsep 20\p@
   \twocolumn[\hid@chapter*{\contriblistname}]%
   \markboth{\contriblistname}{\contriblistname}%
   \let\and\bigskip
   \parindent\z@\obeylines}

\def\endcontributorlist{\if@restonecol\onecolumn\else\clearpage\fi}
% This is kopfmult.xxx
% it does the whole head of a contribution extending the
% \maketitle command.
% LaTeX does not provide a command to enter the authors institute
% addresses. The \institute command is defined here.

\newcounter{inst}
\newcounter{auth}
\newcounter{auco}
\newdimen\instindent
\newbox\authrun
\newtoks\authorrunning
\newbox\titrun
\newtoks\titlerunning

\def\institute#1{\gdef\@institute{#1}}

\def\institutename{\par
 \begingroup
 \small\rm
 \parindent=0pt
 \parskip=0pt
 \setcounter{inst}{1}%
 \def\and{\par\stepcounter{inst}%
          \noindent
          \llap{\hbox to\instindent{\hss$^{\theinst}$%
                              \enspace}}\ignorespaces}%
 \setbox0=\vbox{\def\thanks##1{}\@institute}
 \ifnum\value{inst}>9\relax\setbox0=\hbox{$^{88}$\enspace}%
                 \else\setbox0=\hbox{$^{8}$\enspace}\fi
 \instindent=\wd0
 \leftskip=\wd0\relax
 \ifnum\value{inst}=1\relax
   \leftskip=\z@
 \else
   \setcounter{inst}{1}%
   \noindent
   \llap{\hbox to\instindent{\hss$^{\theinst}$\enspace}}\ignorespaces
 \fi
 \ignorespaces
 \@institute\par
 \endgroup}

\def\mail#1{\begingroup
\def\protect{\noexpand\protect\noexpand}\xdef\@thanks{%
\protect\footnotetext[0]{\kern-15pt\mailname\
\ignorespaces#1}\@thanks}\endgroup\ignorespaces}

\def\@thanks{}

\def\@fnsymbol#1{\ifcase#1\or\ast\or{\ast\ast}\or{\ast\ast\ast}%
   \or \dagger\or \ddagger\or
   \mathchar "278\or \mathchar "27B\or \|\or **\or \dagger\dagger
   \or \ddagger\ddagger \else\@ctrerr\fi\relax}

\def\inst#1{\unskip$^{#1}$}
\def\fnmsep{\unskip$^,$}

\def\subtitle#1{\gdef\@subtitle{#1}}
\def\@subtitle{}
\def\@date{}

\def\maketitle{\par
 \stepcounter{section}
 \setcounter{section}{0}
 \setcounter{figure}{0}
 \setcounter{table}{0}
 \setcounter{equation}{0}
 \setcounter{footnote}{0}
 \def\@chapapp{\chaptername}
 \def\thechapter{\arabic{chapter}}
 \def\thesection{\arabic{section}.}
 \begingroup
 \def\thefootnote{\fnsymbol{footnote}}
 \if@twocolumn
   \twocolumn[\@maketitle]
 \else
   \newpage \@maketitle
 \fi
 \global\@topnum\z@
 \thispagestyle{empty}\@thanks
 \def\\{\unskip\ \ignorespaces}\def\inst##1{\unskip{}}%
 \def\thanks##1{\unskip{}}\def\fnmsep{\unskip}%
 \addtocontents{toc}{\protect\addvspace{10pt}}%
 \addtocontents{toc}{{\protect\raggedright
 \protect\advance\protect\rightskip by \@tocrmarg
 \protect\noindent\protect\bf\protect\boldmath\@title\protect\endgraf}}%
 \if!\the\titlerunning!\else
   \edef\@title{\the\titlerunning}%
 \fi
 \instindent=\hsize
 \advance\instindent by-\headlineindent
 \global\setbox\titrun=\hbox{\small\rm\unboldmath\ignorespaces\@title}%
 \ifdim\wd\titrun>\instindent
    \typeout{Title too long for running head. Please supply}%
    \typeout{a shorter form with \string\titlerunning\space prior to
             \string\maketitle}%
    \global\setbox\titrun=\hbox{\small\rm
    Title Suppressed Due to Excessive Length}%
 \fi
 \xdef\@title{\copy\titrun}%
 {\def\and{\noexpand\protect\noexpand\and}%
 \def\SAFE{\noexpand\protect\noexpand}%
 \let\protect\SAFE
 \xdef\tocauthor{\@author}}%
 \addcontentsline{toc}{author}{\protect\authcount{\the\c@auco}\tocauthor}%
 \addtocontents{toc}{\protect\addvspace{6pt}}%
 \if!\the\authorrunning!
   \value{inst}=\value{auth}%
   \setcounter{auth}{1}%
 \else
   \edef\@author{\the\authorrunning}%
 \fi
 \global\setbox\authrun=\hbox{\small\rm\unboldmath\@author\unskip}%
 \ifdim\wd\authrun>\instindent
    \typeout{Names of authors too long for running head. Please supply}%
    \typeout{a shorter form with \string\authorrunning\space prior to
             \string\maketitle}%
    \global\setbox\authrun=\hbox{\small\rm
    Authors Suppressed Due to Excessive Length}%
 \fi
 \xdef\@author{\copy\authrun}%
 \markboth{\@author}{\@title}
 \endgroup
 \setcounter{footnote}{0}
 \gdef\@thanks{}\gdef\@author{}\gdef\@title{}\gdef\@subtitle{}}

\def\@maketitle{\clearpage
 \markboth{}{}%
 {\Large \bf\boldmath
  \pretolerance=10000
  \rightskip=0pt plus 4cm
  \noindent\ignorespaces
  \@title \par}\vskip 3.5mm\relax
 {\bf\boldmath
 \if!\@subtitle!\else
   \vskip .05cm
   \pretolerance=10000
   \rightskip=0pt plus 3cm
   \noindent\ignorespaces\@subtitle \par\vskip .4cm
 \fi}%
 \lineskip .5em
 \setbox0=\vbox{\setcounter{auth}{1}\def\and{\stepcounter{auth}}%
 \def\thanks##1{}\@author}%
 \def\lastand{\ifnum\value{inst}=2\relax
                 \unskip{} \andname\
              \else
                 \unskip \lastandname\
              \fi}%
 \def\and{\stepcounter{auth}\relax
          \ifnum\value{auth}=\value{inst}%
             \lastand
          \else
             \unskip,
          \fi}%
 \value{inst}=\value{auth}%
 \value{auco}=\value{auth}%
 \setcounter{auth}{1}%
 \noindent\ignorespaces\@author\vskip.225cm
 \small\rm
 \institutename
 \if!\@date!\else
   \vskip .4cm \noindent\@date
   \par
 \fi
 \vskip .5cm}

% Define `abstract' environment
\def\abstract{\small\trivlist\item[\hskip\labelsep
{\bf\abstractname}]\if!\abstractname!\hskip-\labelsep\fi}
\let\endabstract=\endtrivlist
\ps@myheadings
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is toc.mux
%
% it modifies the appearence of the table of contents
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\tableofcontents{\@restonecolfalse\if@twocolumn\@restonecoltrue\onecolumn
 \fi\hid@chapter*{\contentsname\markboth{{\contentsname}}{{\contentsname}}}
 \def\authcount##1{\setcounter{auco}{##1}\setcounter{auth}{1}}
 \def\lastand{\ifnum\value{auco}=2\relax
                 \unskip{} \andname\
              \else
                 \unskip \lastandname\
              \fi}%
 \def\and{\stepcounter{auth}\relax
          \ifnum\value{auth}=\value{auco}%
             \lastand
          \else
             \unskip,
          \fi}%
 \@starttoc{toc}\if@restonecol\twocolumn\fi}

\def\l@part#1#2{\addpenalty{\@secpenalty}%
   \addvspace{2em plus\p@}%  % space above part line
   \begingroup
     \parindent \z@
     \rightskip \z@ plus 5em
     \hrule\vskip5pt
     \bf\boldmath        % set line in boldface
     \leavevmode          % TeX command to enter horizontal mode.
     #1\par
     \vskip5pt
     \hrule
     \vskip1pt
     \nobreak             % Never break after part entry
   \endgroup}

\def\@dotsep{2}

\def\l@chapter#1#2{\addpenalty{-\@highpenalty}
 \vskip 1.0em plus 1pt \@tempdima 1.5em \begingroup
 \parindent \z@ \rightskip \@pnumwidth
 \parfillskip -\@pnumwidth
 \leavevmode \advance\leftskip\@tempdima \hskip -\leftskip
 {\bf\boldmath#1}\nobreak
 \leaders\hbox{$\m@th \mkern \@dotsep mu.\mkern
 \@dotsep mu$}\hfill
 \nobreak\hbox to\@pnumwidth{\hss #2}\par
 \penalty\@highpenalty \endgroup}

\def\l@author#1#2{%\addpenalty{-\@highpenalty}
%\vskip 1.0em plus 1pt
%\@tempdima 1.5em
 \@tempdima \z@
 \begingroup
 \parindent \z@ \rightskip \@pnumwidth
 \parfillskip -\@pnumwidth
 \leavevmode \advance\leftskip\@tempdima \hskip -\leftskip
 #1\nobreak
 \leaders\hbox{$\m@th \mkern \@dotsep mu.\mkern
 \@dotsep mu$}\hfill
 \nobreak\hbox to\@pnumwidth{\hss #2}\par
 \penalty\@highpenalty \endgroup}

\setcounter{tocdepth}{2}
\newdimen\tocchpnum
\newdimen\tocsecnum
\newdimen\tocsectotal
\newdimen\tocsubsecnum
\newdimen\tocsubsectotal
\newdimen\tocsubsubsecnum
\newdimen\tocsubsubsectotal
\newdimen\tocparanum
\newdimen\tocparatotal
\newdimen\tocsubparanum
\tocchpnum=\z@            % no chapter numbers
\tocsecnum=15\p@          % section 88. plus 2.222pt
\tocsubsecnum=20\p@       % subsection 88.8 plus 2.222pt
\tocsubsubsecnum=27\p@    % subsubsection 88.8.8 plus 1.444pt
\tocparanum=35\p@         % paragraph 88.8.8.8 plus 1.666pt
\tocsubparanum=43\p@      % subparagraph 88.8.8.8.8 plus 1.888pt
\def\calctocindent{%
\tocsectotal=\tocchpnum
\advance\tocsectotal by\tocsecnum
\tocsubsectotal=\tocsectotal
\advance\tocsubsectotal by\tocsubsecnum
\tocsubsubsectotal=\tocsubsectotal
\advance\tocsubsubsectotal by\tocsubsubsecnum
\tocparatotal=\tocsubsubsectotal
\advance\tocparatotal by\tocparanum}
\calctocindent

\def\l@section{\@dottedtocline{1}{\tocchpnum}{\tocsecnum}}
\def\l@subsection{\@dottedtocline{2}{\tocsectotal}{\tocsubsecnum}}
\def\l@subsubsection{\@dottedtocline{3}{\tocsubsectotal}{\tocsubsubsecnum}}
\def\l@paragraph{\@dottedtocline{4}{\tocsubsubsectotal}{\tocparanum}}
\def\l@subparagraph{\@dottedtocline{5}{\tocparatotal}{\tocsubparanum}}

\def\listoffigures{\@restonecolfalse\if@twocolumn\@restonecoltrue\onecolumn
 \fi\section*{\listfigurename\@mkboth{{\listfigurename}}{{\listfigurename}}}
 \@starttoc{lof}\if@restonecol\twocolumn\fi}
\def\l@figure{\@dottedtocline{1}{0em}{1.5em}}

\def\listoftables{\@restonecolfalse\if@twocolumn\@restonecoltrue\onecolumn
 \fi\section*{\listtablename\@mkboth{{\listtablename}}{{\listtablename}}}
 \@starttoc{lot}\if@restonecol\twocolumn\fi}
\let\l@table\l@figure
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is theorem.mxx
%
% It redefines the "\newtheorem" command.
%
% Usage now:
%
%     \newtheorem{env_nam}{caption}[within]{cap_font}{body_font}
% or  \newtheorem{env_nam}[numbered_like]{caption}{cap_font}{body_font}
% or  \newtheorem*{env_nam}{caption}{cap_font}{body_font}
%
% New is "cap_font" and "body_font". It stands for
% fontdefinition of the caption and the text itself.
%
% "\newtheorem*" gives a theorem without number.
%
% A defined newthoerem environment is used as described
% by Lamport.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\@thmcountersep{}
\def\@thmcounterend{.}

\def\newtheorem{\@ifstar{\@sthm}{\@Sthm}}

% definition of \newtheorem with number

\def\@Sthm#1{\@ifnextchar[{\@othm{#1}}{\@nthm{#1}}}

\def\@xnthm#1#2[#3]#4#5{\expandafter\@ifdefinable\csname #1\endcsname
   {\@definecounter{#1}\@addtoreset{#1}{#3}%
   \expandafter\xdef\csname the#1\endcsname{\expandafter\noexpand
     \csname the#3\endcsname \noexpand\@thmcountersep \@thmcounter{#1}}%
   \expandafter\xdef\csname #1name\endcsname{#2}%
   \global\@namedef{#1}{\@thm{#1}{\csname #1name\endcsname}{#4}{#5}}%
                              \global\@namedef{end#1}{\@endtheorem}}}

\def\@ynthm#1#2#3#4{\expandafter\@ifdefinable\csname #1\endcsname
   {\@definecounter{#1}%
   \expandafter\xdef\csname the#1\endcsname{\@thmcounter{#1}}%
   \expandafter\xdef\csname #1name\endcsname{#2}%
   \global\@namedef{#1}{\@thm{#1}{\csname #1name\endcsname}{#3}{#4}}%
                               \global\@namedef{end#1}{\@endtheorem}}}

\def\@othm#1[#2]#3#4#5{%
  \@ifundefined{c@#2}{\@latexerr{No theorem environment `#2' defined}\@eha}%
  {\expandafter\@ifdefinable\csname #1\endcsname
  {\global\@namedef{the#1}{\@nameuse{the#2}}%
  \expandafter\xdef\csname #1name\endcsname{#3}%
  \global\@namedef{#1}{\@thm{#2}{\csname #1name\endcsname}{#4}{#5}}%
  \global\@namedef{end#1}{\@endtheorem}}}}

\def\@thm#1#2#3#4{\refstepcounter
    {#1}\@ifnextchar[{\@ythm{#1}{#2}{#3}{#4}}{\@xthm{#1}{#2}{#3}{#4}}}

\def\@xthm#1#2#3#4{\@begintheorem{#2}{\csname the#1\endcsname}{#3}{#4}%
                    \ignorespaces}

\def\@ythm#1#2#3#4[#5]{\@opargbegintheorem{#2}{\csname
       the#1\endcsname}{#5}{#3}{#4}\ignorespaces}

\def\@begintheorem#1#2#3#4{\trivlist
                 \item[\hskip\labelsep{#3#1\ #2\@thmcounterend}]#4}

\def\@opargbegintheorem#1#2#3#4#5{\trivlist
      \item[\hskip\labelsep{#4#1\ #2\ (#3)\@thmcounterend}]#5}

% definition of \newtheorem* without number

\def\@sthm#1#2{\@Ynthm{#1}{#2}}

\def\@Ynthm#1#2#3#4{\expandafter\@ifdefinable\csname #1\endcsname
   {\global\@namedef{#1}{\@Thm{\csname #1name\endcsname}{#3}{#4}}%
    \expandafter\xdef\csname #1name\endcsname{#2}%
    \global\@namedef{end#1}{\@endtheorem}}}

\def\@Thm#1#2#3{\@ifnextchar[{\@Ythm{#1}{#2}{#3}}{\@Xthm{#1}{#2}{#3}}}

\def\@Xthm#1#2#3{\@Begintheorem{#1}{#2}{#3}\ignorespaces}

\def\@Ythm#1#2#3[#4]{\@Opargbegintheorem{#1}
       {#4}{#2}{#3}\ignorespaces}

\def\@Begintheorem#1#2#3{#3\trivlist
                           \item[\hskip\labelsep{#2#1\@thmcounterend}]}

\def\@Opargbegintheorem#1#2#3#4{#4\trivlist
      \item[\hskip\labelsep{#3#1\ (#2)\@thmcounterend}]}

% definition of divers theorem environments

\newtheorem*{claim}{Claim}{\it}{\rm}
\newtheorem{conjecture}{Conjecture}[section]{\it}{\rm}
\newtheorem{corollary}{Corollary}[section]{\bf}{\it}
\newtheorem{definition}{Definition}[section]{\bf}{\it}
\newtheorem{example}{Example}[section]{\it}{\rm}
\newtheorem{exercise}{Exercise}[section]{\bf}{\rm}
\newtheorem{lemma}{Lemma}[section]{\bf}{\it}
\newtheorem{note}{Note}[section]{\it}{\rm}
\newtheorem{problem}{Problem}[section]{\bf}{\rm}
\newtheorem{property}{Property}[section]{\it}{\rm}
\newtheorem{proposition}{Proposition}[section]{\bf}{\it}
\newtheorem{question}{Question}[section]{\it}{\rm}
\newtheorem{solution}{Solution}[section]{\bf}{\rm}
\newtheorem{theorem}{Theorem}[section]{\bf}{\it}
\newtheorem*{proof}{Proof}{\it}{\rm}
\newtheorem{remark}{Remark}[section]{\it}{\rm}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is figure.neu
%
% It redefines the captions for "figure" and "table"
% environments.
%
% There are three new kind of captions: "\firstcaption"
% and "\secondcaption" for captions set side by side.
% Usage for those two commands: like "\caption".
%
% "\sidecaption" with two parms: #1 width of picture
%                                #2 height of picture
%
% \subfigures (as first command in a figure environment)
% changes the appearance of the figure counter to allow
% for alphabetic numbered captions in the same environment
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\@ifundefined{floatlegendstyle}{\def\floatlegendstyle{\bf}}{}
\def\floatcounterend{.}

\long\def\@caption#1[#2]#3{\par\addcontentsline{\csname
  ext@#1\endcsname}{#1}{\protect\numberline{\csname
  the#1\endcsname}{\ignorespaces #2}}\begingroup
    \@parboxrestore
    \@makecaption{\csname fnum@#1\endcsname}{\ignorespaces #3}\par
  \endgroup}

\def\firstcaption{\refstepcounter\@captype\@dblarg%
            {\@firstcaption\@captype}}

\def\secondcaption{\refstepcounter\@captype\@dblarg%
            {\@secondcaption\@captype}}

\long\def\@firstcaption#1[#2]#3{\addcontentsline{\csname
  ext@#1\endcsname}{#1}{\protect\numberline{\csname
  the#1\endcsname}{\ignorespaces #2}}\begingroup
    \@parboxrestore
    \vskip3pt
    \@maketwocaptions{\csname fnum@#1\endcsname}{\ignorespaces #3}%
    \ignorespaces\hspace{.073\textwidth}\hfil%
  \endgroup}

\long\def\@secondcaption#1[#2]#3{\addcontentsline{\csname
  ext@#1\endcsname}{#1}{\protect\numberline{\csname
  the#1\endcsname}{\ignorespaces #2}}\begingroup
    \@parboxrestore
    \@maketwocaptions{\csname fnum@#1\endcsname}{\ignorespaces #3}\par
  \endgroup}

\long\def\@maketwocaptions#1#2{%
   \parbox[t]{.46\textwidth}{{\floatlegendstyle #1\floatcounterend} #2}}

\newdimen\figgap\figgap=18pt

\def\sidecaption#1\caption{%
\setbox\@tempboxa=\hbox{#1\unskip}%
\if@twocolumn
 \ifdim\hsize<\textwidth\else
   \ifdim\wd\@tempboxa<\columnwidth
      \typeout{Double column float fits into single column -
            ^^Jyou'd better switch the environment. }%
   \fi
 \fi
\fi
\@tempdima=\hsize
\advance\@tempdima by-\figgap
\advance\@tempdima by-\wd\@tempboxa
\ifdim\@tempdima<3cm
    \typeout{\string\sidecaption: No sufficient room for the legend;
             using normal \string\caption. }%
   \unhbox\@tempboxa
   \let\@capcommand=\@caption
\else
   \let\@capcommand=\@sidecaption
   \leavevmode
   \unhbox\@tempboxa
   \hfill
\fi
\refstepcounter\@captype
\@dblarg{\@capcommand\@captype}}

\long\def\@sidecaption#1[#2]#3{\addcontentsline{\csname
  ext@#1\endcsname}{#1}{\protect\numberline{\csname
  the#1\endcsname}{\ignorespaces #2}}\begingroup
    \@parboxrestore
    \@makesidecaption{\csname fnum@#1\endcsname}{\ignorespaces #3}\par
  \endgroup}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\fig@type{figure}

\def\leftlegendglue{\hfil}
\newdimen\figcapgap\figcapgap=3pt
\newdimen\tabcapgap\tabcapgap=5.5pt

\long\def\@makecaption#1#2{%
 \ifx\@captype\fig@type
   \vskip\figcapgap
   \setbox\@tempboxa\hbox{{\floatlegendstyle #1\floatcounterend} #2}%
   \ifdim \wd\@tempboxa >\hsize
     {\floatlegendstyle #1\floatcounterend} #2\par
   \else
     \hbox to\hsize{\leftlegendglue\unhbox\@tempboxa\hfil}%
   \fi
 \else
   {\floatlegendstyle #1\floatcounterend} #2\par
   \vskip\tabcapgap
 \fi}

\long\def\@makesidecaption#1#2{%
   \parbox[b]{\@tempdima}{{\floatlegendstyle #1\floatcounterend} #2}}

\newcounter{merk}
\def\endfigure{\resetsubfig\end@float}
\@namedef{endfigure*}{\resetsubfig\end@dblfloat}
\let\resetsubfig\relax
\def\subfigures{\stepcounter{figure}\setcounter{merk}{\value{figure}}%
\setcounter{figure}{0}\def\thefigure{\if@numart\else\thechapter.\fi
\@arabic\c@merk\alph{figure}}%
\def\resetsubfig{\setcounter{figure}{\value{merk}}}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is bibbook.mux
%
% It redefines the "bibliography" environment.
%
% Usage: \begin{thebibliography}[label]{title}
%
%        where "title" is the text of the title which will be
%        typeset, e.g. "References" or "Bibliography". It must
%        be given.
%
%        together with "bibay" style option (e.g.
%          \documentstyle[bibay]{article}):
%
%        \bibitem{label}{key}{referenced text}
%             for author-year-citation
%
%        without style option (as described by Lamport):
%
%        \bibitem[label]{key}
%        \bibitem{key}
%
%        \cite{key}  (as described by Lamport)
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% definition of \begin{thebibliography}

\def\thebibliography{\@ifnextchar[{\@lThebibliography}%
                                  {\@Thebibliography}}

\def\@lThebibliography[#1]#2{\section*{#2\@mkboth{#2}{#2}}\small\rm
   \vskip12pt
   \list{\arabic{enumiv}.}{\settowidth\labelwidth{#1}%
      \leftmargin\labelwidth
      \advance\leftmargin\labelsep
      \usecounter{enumiv}%
      \let\p@enumiv\@empty
      \def\theenumiv{\arabic{enumiv}}}%
   \def\newblock{\hskip .11em plus .33em minus .07em}%
   \sloppy\clubpenalty4000\widowpenalty4000
   \sfcode`\.=1000\relax}

\def\@Thebibliography#1{\section*{#1\@mkboth{#1}{#1}}\small\rm
   \vskip12pt
   \list{\arabic{enumiv}.}%
   {\settowidth\labelwidth{\hspace\parindent\hskip-\labelsep}%
      \usecounter{enumiv}%
      \let\p@enumiv\@empty
      \def\theenumiv{\arabic{enumiv}}%
      \leftmargin\labelwidth
      \advance\leftmargin\labelsep}
   \def\newblock{\hskip .11em plus .33em minus .07em}
   \sloppy\clubpenalty4000\widowpenalty4000
   \sfcode`\.=1000\relax}

\let\endthebibliography=\endlist

% definition of \bibitem and \cite

\def\ds@bibay{\@bibaytrue
    \def\bibitem{\@bibitem}%
    \def\@bibitem##1##2##3{\ifx!##1!\item[]\hskip-\labelwidth
        \hskip-\labelsep\else\item[\@biblabel{##1}]\fi
        \if@filesw
           {\def\protect####1{\string ####1\space}\immediate
           \write\@auxout{\string\bibcite{##2}{##3}}}%
        \fi\ignorespaces}%
%
    \def\cite{\@ifnextchar[{\@tempswatrue\@citex}%
                           {\@tempswafalse\@citex[]}}%
%
    \def\@citex[##1]##2{%
        \if@filesw
           \immediate\write\@auxout{\string\citation{##2}}%
        \fi
        \def\@citea{}%
        \@cite{\@for\@citeb:=##2\do
           {\@citea\def\@citea{,\penalty\@m\ }\@ifundefined
           {b@\@citeb}{{\bf ?}\@warning
           {Citation `\@citeb' on page \thepage \space undefined}}%
           \hbox{\csname b@\@citeb\endcsname}}}%
        {##1}}%
%
    \def\@cite##1##2{{##1\if@tempswa , ##2\fi}}%
    \def\@biblabel##1{##1\hfill}}

\def\bibitem{\@ifnextchar[{\@lbibitem}{\@bibitem}}
\def\@lbibitem[#1]#2{\item[\@biblabel{#1}]\if@filesw
    {\def\protect##1{\string ##1\space}\immediate
    \write\@auxout{\string\bibcite{#2}{#1}}}\fi\ignorespaces}
%
\def\@bibitem#1{\item\if@filesw \immediate\write\@auxout
       {\string\bibcite{#1}{\the\c@enumiv}}\fi\ignorespaces}
%
\def\cite{\@ifnextchar[{\@tempswatrue\@citex}{\@tempswafalse\@citex[]}}
%
\def\@citex[#1]#2{\if@filesw\immediate\write\@auxout{\string\citation{#2}}\fi
    \def\@citea{}%
    \@cite{\@for\@citeb:=#2\do
       {\@citea\def\@citea{,\penalty\@m\ }\@ifundefined
       {b@\@citeb}{{\bf ?}\@warning
       {Citation `\@citeb' on page \thepage \space undefined}}%
       \hbox{\csname b@\@citeb\endcsname}}}%
    {#1}}
\def\@cite#1#2{[{#1\if@tempswa , #2\fi}]}
\def\@biblabel#1{[#1]\hfill}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is fonotebk.mux
%
% It redefines how footnotes will be typeset.
%
% Usage like described by Lamport.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newdimen\footnoterulewidth
  \footnoterulewidth=1.666cm

\def\footnoterule{\kern-3\p@
 \hrule width\footnoterulewidth
 \kern 2.6\p@}

\long\def\@makefntext#1{\@setpar{\@@par\@tempdima \hsize
         \advance\@tempdima-15pt\parshape \@ne 15pt \@tempdima}\par
         \parindent 15pt\noindent \hbox to \z@{%
         \hss\hss$^{\@thefnmark}$ }#1}

\def\@makecol{\ifvoid\footins \setbox\@outputbox\box\@cclv
   \else\setbox\@outputbox
     \vbox to\@colht{\unvbox\@cclv\vfil\relax
          \vskip\skip\footins\footnoterule\unvbox\footins}\fi
     \xdef\@freelist{\@freelist\@midlist}\gdef\@midlist{}\@combinefloats
     \setbox\@outputbox\vbox to\@colht{\boxmaxdepth\maxdepth
        \@texttop\unvbox\@outputbox \@textbottom}\global\maxdepth\@maxdepth}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is environ.tex
%
% It defines the environment for acknowledgements.
%                            and noteadd
%
% Usage e.g.: \begin{acknowledgement}
%                Text
%             \end{acknowledgement}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Define `abstract' environment
\def\acknowledgement{\par\addvspace{17pt}\small\rm
\trivlist\item[\hskip\labelsep
{\it\ackname}]}
\def\endacknowledgement{\endtrivlist\addvspace{6pt}}
% Define `noteadd' environment
\def\noteadd{\par\addvspace{17pt}\small\rm
\trivlist\item[\hskip\labelsep
{\it\noteaddname}]}
\def\endnoteadd{\endtrivlist\addvspace{6pt}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is item.xxx
%
% It redefines the kind of label for "itemize", "enumerate"
% and "description" environment. The last is extended by
% an optional parameter. Its length is used for overall
% indentation.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% labels of enumerate

\def\labelenumi{\theenumi.}
\def\labelenumii{\theenumii)}
\def\theenumii{\alph{enumii}}
\def\p@enumii{\theenumi}

% labels of itemize

\def\labelitemi{\bf --}
\def\labelitemii{\bf --}
\def\labelitemiii{$\bullet$}
\def\labelitemiv{$\cdot$}

% labels of description
\def\descriptionlabel#1{\hspace\labelsep #1\hfil}

% make indentations changeable

\def\setitemindent#1{\settowidth{\labelwidth}{#1}%
        \leftmargini\labelwidth
        \advance\leftmargini\labelsep
   \def\@listi{\leftmargin\leftmargini
        \labelwidth\leftmargini\advance\labelwidth by -\labelsep
        \parsep=\parskip
        \topsep=\medskipamount
        \itemsep=\parskip \advance\itemsep by -\parsep}}
\def\setitemitemindent#1{\settowidth{\labelwidth}{#1}%
        \leftmarginii\labelwidth
        \advance\leftmarginii\labelsep
\def\@listii{\leftmargin\leftmarginii
        \labelwidth\leftmarginii\advance\labelwidth by -\labelsep
        \parsep=\parskip
        \topsep=\z@
        \itemsep=\parskip \advance\itemsep by -\parsep}}
%
% adjusted environment "description"
% if an optional parameter (at the first two levels of lists)
% is present, its width is considered to be the widest mark
% throughout the current list.
\def\description{\@ifnextchar[{\@describe}{\list{}{\labelwidth\z@
          \itemindent-\leftmargin \let\makelabel\descriptionlabel}}}
%
\def\describelabel#1{#1\hfil}
\def\@describe[#1]{\relax\ifnum\@listdepth=0
\setitemindent{#1}\else\ifnum\@listdepth=1
\setitemitemindent{#1}\fi\fi
\list{--}{\let\makelabel\describelabel}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is index.xxx
%
% It defines miscelaneous addons used for the preparation
% of an index.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\theindex{\@restonecoltrue\if@twocolumn\@restonecolfalse\fi
\columnseprule \z@
\columnsep 1cc\twocolumn[\@makeschapterhead{\indexname}%
    \csname indexstarthook\endcsname]%
    \@mkboth{\indexname}{\indexname}%
    \thispagestyle{plain}\parindent\z@
    \rightskip0\p@ plus 40\p@
    \parskip\z@ plus .3\p@\relax\let\item\@idxitem
    \def\,{\relax\ifmmode\mskip\thinmuskip
           \else\hskip0.2em\ignorespaces\fi}%
    \small\rm}

\def\idxquad{\hskip 10\p@}% space that divides entry from number

\def\@idxitem{\par\hangindent 10\p@}

\def\subitem{\par\setbox0=\hbox{--\enspace}% second order
                \noindent\hangindent\wd0\box0}% index entry

\def\subsubitem{\par\setbox0=\hbox{--\,--\enspace}% third
                \noindent\hangindent\wd0\box0}% order index entry

\def\endtheindex{\if@restonecol\onecolumn\else\clearpage\fi}

\def\indexspace{\par \vskip 10\p@ plus5\p@ minus3\p@\relax}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%             This is number.sty
%
% It redefines the kind of numeration for figures,
% tables and equations. With style option "numart" they
% are numbered with "no.", otherwise with "kapno.no."
%
% For multi author books
%
% e.g. \documentstyle[numart]{article} gives a
% numbering like in article.sty defined.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\@takefromreset#1#2{%
    \def\@tempa{#1}%
    \let\@tempd\@elt
    \def\@elt##1{%
        \def\@tempb{##1}%
        \ifx\@tempa\@tempb\else
            \@addtoreset{##1}{#2}%
        \fi}%
    \expandafter\expandafter\let\expandafter\@tempc\csname cl@#2\endcsname
    \expandafter\def\csname cl@#2\endcsname{}%
    \@tempc
    \let\@elt\@tempd
}
%
\def\ds@numart{\@numarttrue
  \@takefromreset{figure}{section}%
  \@takefromreset{table}{section}%
  \@takefromreset{equation}{section}%
  \def\thefigure{\@arabic\c@figure}%
  \def\thetable{\@arabic\c@table}%
  \def\theequation{\arabic{equation}}}
%
\def\thefigure{\thesection\@arabic\c@figure}
\def\thetable{\thesection\@arabic\c@table}
\def\theequation{\thesection\arabic{equation}}
\@addtoreset{figure}{section}
\@addtoreset{table}{section}
\@addtoreset{equation}{section}
% This is sprendch.tex
% it restores normal behaviour of the @-sign
\makeatother
\endinput

